Dream-RSI: Recursive Self-Improvement through Evolving Worlds

Recursive self-improvement is becoming essential for autonomous AI agents, whose progress depends on discovering high-value solutions across complex domains. Effective exploration drives this process, yet managing and improving exploration strategies remains a major bottleneck. Current systems face a fundamental dilemma: fixed strategies fail to adapt as search spaces scale, while online policy optimization must navigate vast meta-search spaces under delayed, expensive feedback from long-horizon rollouts. We introduce \textsc{Dream-RSI}, a framework for scalable, recursively self-improving exploration. A lightweight orchestration layer makes exploration explicit and programmable while leaving the underlying base agent unchanged. Our key insight is that accumulated discovery history can act as a replay simulator over the realized search space. By dreaming within this simulator built from historical discovery trees, \textsc{Dream-RSI} obtains immediate, low-cost off-policy feedback to evaluate and refine exploration policies without repeated, expensive online evaluation. The improved policy is then redeployed online to drive further discovery, continuously expanding the simulator pool in a self-improving loop. Across 9 tasks in 4 domains, \textsc{Dream-RSI} achieves competitive quality and improves discovery efficiency in several settings.

==> appendix/discovered_programs/lasso/code.cpp <==
# EVOLVE-BLOCK-START

CPP_CODE = r'''
#define EIGEN_NO_DEBUG
#define EIGEN_MPL2_ONLY
#define EIGEN_UNROLL_LOOPS

#include <Eigen/Dense>
#include <vector>
#include <cstdio>
#include <cmath>
#include <algorithm>
#include <numeric>
#include <omp.h>
#include <cstdlib>
#include <cstring>

using Eigen::MatrixXd;
using Eigen::VectorXd;

#if defined(_MSC_VER)
#define RESTRICT __restrict
#elif defined(__GNUC__) || defined(__clang__)
#define RESTRICT __restrict__
#else
#define RESTRICT
#endif

// High-performance alignment assumption
#if defined(__GNUC__) || defined(__clang__)
#define ASSUME_ALIGNED(ptr, alignment) (double*)__builtin_assume_aligned((ptr), (alignment))
#else
#define ASSUME_ALIGNED(ptr, alignment) (ptr)
#endif

// High-performance branch-free soft-thresholding using std::abs and std::copysign
static inline double soft_thresh(double z, double gamma) {
    double abs_z = std::abs(z);
    double val = abs_z - gamma;
    return std::copysign(val > 0.0 ? val : 0.0, z);
}

// ============================================================================
// DISJOINT-PARTITION ACTIVE-SET LASSO PATH SOLVER WITH ALIGNED COLUMN PADDING
// ============================================================================
void solve_active_set(
    const double* RESTRICT X_padded,
    int n_padded,
    int n,
    int p,
    const VectorXd& y,
    const VectorXd& lam_path,
    const VectorXd& xv,
    const VectorXd& grad_init,
    MatrixXd&       coef_path,  // (p, n_lam) output, pre-zeroed
    double thresh,              // convergence threshold
    int    maxit)               // max inner loop iterations
{
    const double fn = static_cast<double>(n);
    const double inv_fn = 1.0 / fn;
    const double tol = thresh;
    const int nlam = lam_path.size();

    // Workload-Aware flag for activating Cauchy-Schwarz KKT Pruning
    const bool use_cs = (p >= 500 && n >= 150);

    // Initial capacity for active set structures - optimized to completely avoid reallocations on almost all problems
    int current_capacity = ((std::max(128, std::min(512, p)) + 7) / 8) * 8;

    // Declare raw pointers for 64-byte aligned structures
    double* G_data = nullptr;
    double* c_data = nullptr;
    double* beta_active_data = nullptr;
    double* xv_active_data = nullptr;
    double* inv_xv_active_data = nullptr;
    double* grad_init_active_data = nullptr;
    double* beta_old_at_start = nullptr;

    double* y_padded = nullptr;
    double* r_padded = nullptr;
    double* r_ref_padded = nullptr;

    bool oom = false;

    // Allocate 64-byte aligned arrays
    if (posix_memalign((void**)&G_data, 64, static_cast<size_t>(current_capacity) * current_capacity * sizeof(double)) != 0) goto cleanup;
    if (posix_memalign((void**)&c_data, 64, static_cast<size_t>(current_capacity) * sizeof(double)) != 0) goto cleanup;
    if (posix_memalign((void**)&beta_active_data, 64, static_cast<size_t>(current_capacity) * sizeof(double)) != 0) goto cleanup;
    if (posix_memalign((void**)&xv_active_data, 64, static_cast<size_t>(current_capacity) * sizeof(double)) != 0) goto cleanup;
    if (posix_memalign((void**)&inv_xv_active_data, 64, static_cast<size_t>(current_capacity) * sizeof(double)) != 0) goto cleanup;
    if (posix_memalign((void**)&grad_init_active_data, 64, static_cast<size_t>(current_capacity) * sizeof(double)) != 0) goto cleanup;
    if (posix_memalign((void**)&beta_old_at_start, 64, static_cast<size_t>(current_capacity) * sizeof(double)) != 0) goto cleanup;

    if (posix_memalign((void**)&y_padded, 64, static_cast<size_t>(n_padded) * sizeof(double)) != 0) goto cleanup;
    if (posix_memalign((void**)&r_padded, 64, static_cast<size_t>(n_padded) * sizeof(double)) != 0) goto cleanup;
    if (posix_memalign((void**)&r_ref_padded, 64, static_cast<size_t>(n_padded) * sizeof(double)) != 0) goto cleanup;

    std::fill(G_data, G_data + static_cast<size_t>(current_capacity) * current_capacity, 0.0);
    std::fill(c_data, c_data + current_capacity, 0.0);
    std::fill(beta_active_data, beta_active_data + current_capacity, 0.0);
    std::fill(xv_active_data, xv_active_data + current_capacity, 0.0);
    std::fill(inv_xv_active_data, inv_xv_active_data + current_capacity, 0.0);
    std::fill(grad_init_active_data, grad_init_active_data + current_capacity, 0.0);
    std::fill(beta_old_at_start, beta_old_at_start + current_capacity, 0.0);

    std::memcpy(y_padded, y.data(), n * sizeof(double));
    for (int i = n; i < n_padded; ++i) y_padded[i] = 0.0;

    std::memcpy(r_padded, y_padded, n_padded * sizeof(double));

    // Consistently initialize r_ref_padded to y_padded (instead of all zeros) to guarantee 100% tight bounds at start
    std::memcpy(r_ref_padded, y_padded, n_padded * sizeof(double));

    // Run the solver in a nested block to make goto compile-safe
    {
        VectorXd beta = VectorXd::Zero(p);

        std::vector<char> screened(p, 0);     // 1 if screened, 0 otherwise
        std::vector<int>  active;             // indices of active features (beta != 0)
        std::vector<int>  feat_to_idx(p, -1); // maps feature to index in active set

        // Disjoint tracking partition vectors
        std::vector<int> unscreened_list(p);
        std::vector<int> screened_list(p);
        std::vector<int> screened_to_idx(p, -1);
        
        int unscreened_size = p;
        int screened_size = 0;
        for (int j = 0; j < p; ++j) {
            unscreened_list[j] = j;
        }

        VectorXd grad = grad_init; // grad can be modified/overwritten

        // Reference state for Cauchy-Schwarz KKT pruning
        VectorXd grad_ref;
        std::vector<double> s;
        int lambdas_since_reset = 0;

        if (use_cs) {
            grad_ref = grad_init;
            s.resize(p);
            for (int j = 0; j < p; ++j) {
                s[j] = std::sqrt(xv(j) * inv_fn);
            }
        }

        auto add_active = [&](int j) {
            if (feat_to_idx[j] != -1) return;

            // O(1) swap-deletion from screened_list to maintain partition disjointness
            int idx_in_screened = screened_to_idx[j];
            if (idx_in_screened >= 0) {
                int last_j = screened_list[screened_size - 1];
                screened_list[idx_in_screened] = last_j;
                screened_to_idx[last_j] = idx_in_screened;
                --screened_size;
                screened_to_idx[j] = -1;
            }

            int old_k = static_cast<int>(active.size());
            feat_to_idx[j] = old_k;
            active.push_back(j);
            int new_k = old_k + 1;

            if (new_k > current_capacity) {
                int new_capacity = current_capacity * 2;
                
                double* G_data2 = nullptr;
                double* c_data2 = nullptr;
                double* beta_active_data2 = nullptr;
                double* xv_active_data2 = nullptr;
                double* inv_xv_active_data2 = nullptr;
                double* grad_init_active_data2 = nullptr;
                double* beta_old_at_start2 = nullptr;

                if (posix_memalign((void**)&G_data2, 64, static_cast<size_t>(new_capacity) * new_capacity * sizeof(double)) != 0) { oom = true; return; }
                if (posix_memalign((void**)&c_data2, 64, static_cast<size_t>(new_capacity) * sizeof(double)) != 0) { free(G_data2); oom = true; return; }
                if (posix_memalign((void**)&beta_active_data2, 64, static_cast<size_t>(new_capacity) * sizeof(double)) != 0) { free(G_data2); free(c_data2); oom = true; return; }
                if (posix_memalign((void**)&xv_active_data2, 64, static_cast<size_t>(new_capacity) * sizeof(double)) != 0) { free(G_data2); free(c_data2); free(beta_active_data2); oom = true; return; }
                if (posix_memalign((void**)&inv_xv_active_data2, 64, static_cast<size_t>(new_capacity) * sizeof(double)) != 0) { free(G_data2); free(c_data2); free(beta_active_data2); free(xv_active_data2); oom = true; return; }
                if (posix_memalign((void**)&grad_init_active_data2, 64, static_cast<size_t>(new_capacity) * sizeof(double)) != 0) { free(G_data2); free(c_data2); free(beta_active_data2); free(xv_active_data2); free(inv_xv_active_data2); oom = true; return; }
                if (posix_memalign((void**)&beta_old_at_start2, 64, static_cast<size_t>(new_capacity) * sizeof(double)) != 0) { free(G_data2); free(c_data2); free(beta_active_data2); free(xv_active_data2); free(inv_xv_active_data2); free(grad_init_active_data2); oom = true; return; }

                std::fill(G_data2, G_data2 + static_cast<size_t>(new_capacity) * new_capacity, 0.0);
                
                if (old_k > 0) {
                    int old_k_padded = (old_k + 7) & ~7;
                    for (int col = 0; col < old_k; ++col) {
                        double* dest_col = G_data2 + col * new_capacity;
                        const double* src_col = G_data + col * current_capacity;
                        #pragma omp simd aligned(dest_col, src_col: 64)
                        for (int row = 0; row < old_k_padded; ++row) {
                            dest_col[row] = src_col[row];
                        }
                    }
                    
                    #pragma omp simd aligned(c_data2, c_data: 64)
                    for (int i = 0; i < old_k_padded; ++i) c_data2[i] = c_data[i];
                    
                    #pragma omp simd aligned(beta_active_data2, beta_active_data: 64)
                    for (int i = 0; i < old_k_padded; ++i) beta_active_data2[i] = beta_active_data[i];
                    
                    #pragma omp simd aligned(xv_active_data2, xv_active_data: 64)
                    for (int i = 0; i < old_k_padded; ++i) xv_active_data2[i] = xv_active_data[i];
                    
                    #pragma omp simd aligned(inv_xv_active_data2, inv_xv_active_data: 64)
                    for (int i = 0; i < old_k_padded; ++i) inv_xv_active_data2[i] = inv_xv_active_data[i];
                    
                    #pragma omp simd aligned(grad_init_active_data2, grad_init_active_data: 64)
                    for (int i = 0; i < old_k_padded; ++i) grad_init_active_data2[i] = grad_init_active_data[i];

                    #pragma omp simd aligned(beta_old_at_start2, beta_old_at_start: 64)
                    for (int i = 0; i < old_k_padded; ++i) beta_old_at_start2[i] = beta_old_at_start[i];
                }

                free(G_data);
                free(c_data);
                free(beta_active_data);
                free(xv_active_data);
                free(inv_xv_active_data);
                free(grad_init_active_data);
                free(beta_old_at_start);

                G_data = G_data2;
                c_data = c_data2;
                beta_active_data = beta_active_data2;
                xv_active_data = xv_active_data2;
                inv_xv_active_data = inv_xv_active_data2;
                grad_init_active_data = grad_init_active_data2;
                beta_old_at_start = beta_old_at_start2;
                current_capacity = new_capacity;
            }

            // SIMD 4x Register-Blocked Lazy Gram Precomputation (reduces column loads by 75%)
            const double* RESTRICT col_j = ASSUME_ALIGNED(X_padded + j * n_padded, 64);
            const bool run_parallel_lazy = (old_k >= 64 && static_cast<size_t>(n_padded) * old_k >= 150000);
            
            #pragma omp parallel for schedule(static) if(run_parallel_lazy)
            for (int i = 0; i < (old_k / 4) * 4; i += 4) {
                const double* RESTRICT col0 = ASSUME_ALIGNED(X_padded + active[i] * n_padded, 64);
                const double* RESTRICT col1 = ASSUME_ALIGNED(X_padded + active[i+1] * n_padded, 64);
                const double* RESTRICT col2 = ASSUME_ALIGNED(X_padded + active[i+2] * n_padded, 64);
                const double* RESTRICT col3 = ASSUME_ALIGNED(X_padded + active[i+3] * n_padded, 64);
                
                double sum0 = 0.0, sum1 = 0.0, sum2 = 0.0, sum3 = 0.0;
                #pragma omp simd reduction(+:sum0, sum1, sum2, sum3) aligned(col_j, col0, col1, col2, col3: 64)
                for (int k = 0; k < n_padded; ++k) {
                    double vj = col_j[k];
                    sum0 += vj * col0[k];
                    sum1 += vj * col1[k];
                    sum2 += vj * col2[k];
                    sum3 += vj * col3[k];
                }
                
                double r0 = sum0 * inv_fn;
                double r1 = sum1 * inv_fn;
                double r2 = sum2 * inv_fn;
                double r3 = sum3 * inv_fn;
                
                G_data[old_k * current_capacity + i] = r0;
                G_data[i * current_capacity + old_k] = r0;
                
                G_data[old_k * current_capacity + i + 1] = r1;
                G_data[(i + 1) * current_capacity + old_k] = r1;
                
                G_data[old_k * current_capacity + i + 2] = r2;
                G_data[(i + 2) * current_capacity + old_k] = r2;
                
                G_data[old_k * current_capacity + i + 3] = r3;
                G_data[(i + 3) * current_capacity + old_k] = r3;
            }
            
            for (int i = (old_k / 4) * 4; i < old_k; ++i) {
                const double* RESTRICT col_act = ASSUME_ALIGNED(X_padded + active[i] * n_padded, 64);
                double dot_val = 0.0;
                #pragma omp simd reduction(+:dot_val) aligned(col_j, col_act: 64)
                for (int k = 0; k < n_padded; ++k) {
                    dot_val += col_j[k] * col_act[k];
                }
                dot_val *= inv_fn;
                G_data[old_k * current_capacity + i] = dot_val;
                G_data[i * current_capacity + old_k] = dot_val;
            }
            G_data[old_k * current_capacity + old_k] = xv(j); // xv(j) is already scaled by inv_fn
            
            // Zero-O(n) initial correlation computation
            double sum_val = 0.0;
            const double* RESTRICT G_col = ASSUME_ALIGNED(G_data + old_k * current_capacity, 64);
            const double* RESTRICT beta_act = ASSUME_ALIGNED(beta_active_data, 64);
            #pragma omp simd reduction(+:sum_val) aligned(G_col, beta_act: 64)
            for (int i = 0; i < old_k; ++i) {
                sum_val += G_col[i] * beta_act[i];
            }
            c_data[old_k] = grad_init(j) - sum_val;
            
            xv_active_data[old_k] = xv(j);
            inv_xv_active_data[old_k] = 1.0 / xv(j);
            grad_init_active_data[old_k] = grad_init[j];
            beta_active_data[old_k] = 0.0;
        };

        double prev_lam = 0.0;

        // Preallocate vectors to avoid repeated heap allocation
        std::vector<int> to_activate;
        std::vector<int> screened_violators;
        std::vector<int> unscreened_violators;
        std::vector<int> to_compute;

        to_activate.reserve(p);
        screened_violators.reserve(p);
        unscreened_violators.reserve(p);
        if (use_cs) {
            to_compute.reserve(p);
        }

        for (int li = 0; li < nlam; ++li) {
            const double lam  = lam_path(li);
            const double tlam = 2.0 * lam - prev_lam;

            // ---- Step 1: Strong-rule screening (with O(1) swap-deletion) ----
            double* RESTRICT grad_ptr = grad.data();
            for (int i = 0; i < unscreened_size; ) {
                int j = unscreened_list[i];
                if (std::abs(grad_ptr[j]) > tlam) {
                    screened[j] = 1;
                    screened_to_idx[j] = screened_size;
                    screened_list[screened_size++] = j;
                    unscreened_list[i] = unscreened_list[--unscreened_size];
                } else {
                    ++i;
                }
            }

            // ---- Step 2: Outer loop ----
            int nlp = 0;
            while (true) {
                // 2a. Identify violating features among screened features
                to_activate.clear();
                const double KKT_bound_screen = lam * (1.0 + 1e-9);
                for (int i = 0; i < screened_size; ++i) {
                    int j = screened_list[i];
                    // At this point, screened_list only contains non-active screened features.
                    // Absolutely no feat_to_idx branches needed!
                    if (std::abs(grad_ptr[j]) > KKT_bound_screen) {
                        to_activate.push_back(j);
                    }
                }

                // If some screened features violate KKT, add them to active set
                if (!to_activate.empty()) {
                    for (int j : to_activate) {
                        add_active(j);
                        if (oom) goto cleanup;
                    }
                }

                // 2b. CD over active set until convergence
                int active_size = static_cast<int>(active.size());
                
                // Save beta at the start of the outer iteration to track changes
                if (active_size > 0) {
                    int active_size_padded = (active_size + 7) & ~7;
                    #pragma omp simd aligned(beta_old_at_start, beta_active_data: 64)
                    for (int i = 0; i < active_size_padded; ++i) {
                        beta_old_at_start[i] = beta_active_data[i];
                    }
                }

                if (active_size > 0) {
                    double dmax = tol; // Ensure at least one sweep
                    while (dmax >= tol && nlp < maxit) {
                        ++nlp;
                        dmax = 0.0;
                        for (int idx = 0; idx < active_size; ++idx) {
                            const double bj_old = beta_active_data[idx];
                            // Division-free gradient calculation
                            const double gj     = c_data[idx] + bj_old * xv_active_data[idx];
                            const double bj_new = soft_thresh(gj, lam) * inv_xv_active_data[idx];
                            if (bj_new == bj_old) continue;
                            const double delta = bj_new - bj_old;
                            beta_active_data[idx] = bj_new;
                            
                            // Extremely fast SIMD cache update (padded up to a multiple of 8)
                            int active_size_padded = (active_size + 7) & ~7;
                            double* RESTRICT c_ptr = ASSUME_ALIGNED(c_data, 64);
                            const double* RESTRICT G_col_ptr = ASSUME_ALIGNED(G_data + idx * current_capacity, 64);
                            #pragma omp simd aligned(c_ptr, G_col_ptr: 64)
                            for (int i = 0; i < active_size_padded; ++i) {
                                c_ptr[i] -= delta * G_col_ptr[i];
                            }
                            
                            const double ch = xv_active_data[idx] * delta * delta;
                            if (ch > dmax) dmax = ch;
                        }
                    }
                }

                // Safety limit check
                if (nlp >= maxit) break;

                // Incremental O(n) residual update & any_changed check (Raw-Pointer hand-vectorized loop)
                bool any_changed = false;
                if (active_size > 0) {
                    double* RESTRICT r_ptr = ASSUME_ALIGNED(r_padded, 64);
                    for (int idx = 0; idx < active_size; ++idx) {
                        const double delta = beta_active_data[idx] - beta_old_at_start[idx];
                        if (delta != 0.0) {
                            const double* RESTRICT col_ptr = ASSUME_ALIGNED(X_padded + active[idx] * n_padded, 64);
                            #pragma omp simd aligned(r_ptr, col_ptr: 64)
                            for (int i = 0; i < n_padded; ++i) {
                                r_ptr[i] -= delta * col_ptr[i];
                            }
                            any_changed = true;
                        }
                    }
                }

                // O(k^2) exact re-sync of correlation cache c (Sparse-Skipping Custom Loop)
                if (any_changed && active_size > 0) {
                    int active_size_padded = (active_size + 7) & ~7;
                    #pragma omp simd aligned(c_data, grad_init_active_data: 64)
                    for (int i = 0; i < active_size_padded; ++i) {
                        c_data[i] = grad_init_active_data[i];
                    }
                    for (int j = 0; j < active_size; ++j) {
                        const double bj = beta_active_data[j];
                        if (bj != 0.0) {
                            const double* RESTRICT G_col = ASSUME_ALIGNED(G_data + j * current_capacity, 64);
                            double* RESTRICT c_ptr = ASSUME_ALIGNED(c_data, 64);
                            #pragma omp simd aligned(c_ptr, G_col: 64)
                            for (int i = 0; i < active_size_padded; ++i) {
                                c_ptr[i] -= bj * G_col[i];
                            }
                        }
                    }
                }

                // 2c. Robust Two-Stage KKT check
                bool screened_kkt_ok = true;
                screened_violators.clear();
                const double KKT_bound = lam * (1.0 + 1e-9);

                // SIMD 4x Register-Blocked Screened KKT Checks (reduces residual vector loads by 75%)
                const double* RESTRICT r_ptr = ASSUME_ALIGNED(r_padded, 64);
                const bool run_parallel_screened = (static_cast<size_t>(n_padded) * screened_size >= 150000);
                
                #pragma omp parallel for schedule(static) if(run_parallel_screened)
                for (int i = 0; i < (screened_size / 4) * 4; i += 4) {
                    int j0 = screened_list[i];
                    int j1 = screened_list[i+1];
                    int j2 = screened_list[i+2];
                    int j3 = screened_list[i+3];
                    
                    const double* RESTRICT col0 = ASSUME_ALIGNED(X_padded + j0 * n_padded, 64);
                    const double* RESTRICT col1 = ASSUME_ALIGNED(X_padded + j1 * n_padded, 64);
                    const double* RESTRICT col2 = ASSUME_ALIGNED(X_padded + j2 * n_padded, 64);
                    const double* RESTRICT col3 = ASSUME_ALIGNED(X_padded + j3 * n_padded, 64);
                    
                    double sum0 = 0.0, sum1 = 0.0, sum2 = 0.0, sum3 = 0.0;
                    #pragma omp simd reduction(+:sum0, sum1, sum2, sum3) aligned(r_ptr, col0, col1, col2, col3: 64)
                    for (int k = 0; k < n_padded; ++k) {
                        double rk = r_ptr[k];
                        sum0 += rk * col0[k];
                        sum1 += rk * col1[k];
                        sum2 += rk * col2[k];
                        sum3 += rk * col3[k];
                    }
                    grad_ptr[j0] = sum0 * inv_fn;
                    grad_ptr[j1] = sum1 * inv_fn;
                    grad_ptr[j2] = sum2 * inv_fn;
                    grad_ptr[j3] = sum3 * inv_fn;
                }
                
                for (int i = (screened_size / 4) * 4; i < screened_size; ++i) {
                    int j = screened_list[i];
                    const double* RESTRICT col_ptr = ASSUME_ALIGNED(X_padded + j * n_padded, 64);
                    double dot_val = 0.0;
                    #pragma omp simd reduction(+:dot_val) aligned(r_ptr, col_ptr: 64)
                    for (int k = 0; k < n_padded; ++k) {
                        dot_val += col_ptr[k] * r_ptr[k];
                    }
                    grad_ptr[j] = dot_val * inv_fn;
                }

                for (int i = 0; i < screened_size; ++i) {
                    int j = screened_list[i];
                    if (std::abs(grad_ptr[j]) > KKT_bound) {
                        screened_violators.push_back(j);
                        screened_kkt_ok = false;
                    }
                }

                if (!screened_kkt_ok) {
                    // Add screened violators to active set and run CD again
                    for (int j : screened_violators) {
                        add_active(j);
                        if (oom) goto cleanup;
                    }
                    continue; // Skip full KKT check, go back to CD
                }

                // Only perform full KKT check on unscreened features if screened is 100% OK
                bool full_kkt_ok = true;
                unscreened_violators.clear();

                if (use_cs) {
                    // Dual-Phase Adaptive Cauchy-Schwarz KKT Pruning!
                    double d2 = 0.0;
                    const double* RESTRICT r_curr_ptr = ASSUME_ALIGNED(r_padded, 64);
                    const double* RESTRICT r_ref_ptr = ASSUME_ALIGNED(r_ref_padded, 64);
                    #pragma omp simd reduction(+:d2) aligned(r_curr_ptr, r_ref_ptr: 64)
                    for (int k = 0; k < n_padded; ++k) {
                        double diff = r_curr_ptr[k] - r_ref_ptr[k];
                        d2 += diff * diff;
                    }
                    double d = std::sqrt(d2);

                    const double* RESTRICT grad_ref_ptr = grad_ref.data();
                    const double* RESTRICT s_ptr = s.data();
                    const int* RESTRICT unscreened_ptr = unscreened_list.data();
                    
                    to_compute.clear();
                    for (int i = 0; i < unscreened_size; ++i) {
                        int j = unscreened_ptr[i];
                        double bound = std::abs(grad_ref_ptr[j]) + s_ptr[j] * d;
                        if (bound > KKT_bound) {
                            to_compute.push_back(j);
                        }
                    }

                    int num_to_compute = to_compute.size();
                    bool did_reset = false;

                    if (num_to_compute > 0.3 * p || lambdas_since_reset >= 8) {
                        // Drift is too large or reset interval reached, do a full reset (SIMD 4x Register-Blocked)
                        const bool run_parallel_reset = (static_cast<size_t>(n_padded) * unscreened_size >= 150000);
                        #pragma omp parallel for schedule(static) if(run_parallel_reset)
                        for (int i = 0; i < (unscreened_size / 4) * 4; i += 4) {
                            int j0 = unscreened_list[i];
                            int j1 = unscreened_list[i+1];
                            int j2 = unscreened_list[i+2];
                            int j3 = unscreened_list[i+3];
                            
                            const double* RESTRICT col0 = ASSUME_ALIGNED(X_padded + j0 * n_padded, 64);
                            const double* RESTRICT col1 = ASSUME_ALIGNED(X_padded + j1 * n_padded, 64);
                            const double* RESTRICT col2 = ASSUME_ALIGNED(X_padded + j2 * n_padded, 64);
                            const double* RESTRICT col3 = ASSUME_ALIGNED(X_padded + j3 * n_padded, 64);
                            const double* RESTRICT r_ptr_exact = ASSUME_ALIGNED(r_padded, 64);
                            
                            double sum0 = 0.0, sum1 = 0.0, sum2 = 0.0, sum3 = 0.0;
                            #pragma omp simd reduction(+:sum0, sum1, sum2, sum3) aligned(r_ptr_exact, col0, col1, col2, col3: 64)
                            for (int k = 0; k < n_padded; ++k) {
                                double rk = r_ptr_exact[k];
                                sum0 += rk * col0[k];
                                sum1 += rk * col1[k];
                                sum2 += rk * col2[k];
                                sum3 += rk * col3[k];
                            }
                            grad_ptr[j0] = sum0 * inv_fn;
                            grad_ptr[j1] = sum1 * inv_fn;
                            grad_ptr[j2] = sum2 * inv_fn;
                            grad_ptr[j3] = sum3 * inv_fn;
                        }
                        
                        for (int i = (unscreened_size / 4) * 4; i < unscreened_size; ++i) {
                            int j = unscreened_list[i];
                            const double* RESTRICT col_ptr = ASSUME_ALIGNED(X_padded + j * n_padded, 64);
                            const double* RESTRICT r_ptr_exact = ASSUME_ALIGNED(r_padded, 64);
                            double sum = 0.0;
                            #pragma omp simd reduction(+:sum) aligned(r_ptr_exact, col_ptr: 64)
                            for (int k = 0; k < n_padded; ++k) {
                                sum += r_ptr_exact[k] * col_ptr[k];
                            }
                            grad_ptr[j] = sum * inv_fn;
                        }
                        
                        std::memcpy(r_ref_padded, r_padded, n_padded * sizeof(double));
                        
                        double* RESTRICT grad_ref_ptr_writable = grad_ref.data();
                        #pragma omp parallel for schedule(static) if(unscreened_size >= 2048)
                        for (int i = 0; i < unscreened_size; ++i) {
                            int j = unscreened_ptr[i];
                            grad_ref_ptr_writable[j] = grad_ptr[j];
                        }
                        lambdas_since_reset = 0;
                        did_reset = true;
                    } else {
                        // Compute exact gradients only for the tiny unpruned subset (SIMD 4x Register-Blocked)
                        const bool run_parallel_comp = (num_to_compute >= 32 && static_cast<size_t>(n_padded) * num_to_compute >= 150000);
                        #pragma omp parallel for schedule(static) if(run_parallel_comp)
                        for (int k = 0; k < (num_to_compute / 4) * 4; k += 4) {
                            int j0 = to_compute[k];
                            int j1 = to_compute[k+1];
                            int j2 = to_compute[k+2];
                            int j3 = to_compute[k+3];
                            
                            const double* RESTRICT col0 = ASSUME_ALIGNED(X_padded + j0 * n_padded, 64);
                            const double* RESTRICT col1 = ASSUME_ALIGNED(X_padded + j1 * n_padded, 64);
                            const double* RESTRICT col2 = ASSUME_ALIGNED(X_padded + j2 * n_padded, 64);
                            const double* RESTRICT col3 = ASSUME_ALIGNED(X_padded + j3 * n_padded, 64);
                            const double* RESTRICT r_ptr_exact = ASSUME_ALIGNED(r_padded, 64);
                            
                            double sum0 = 0.0, sum1 = 0.0, sum2 = 0.0, sum3 = 0.0;
                            #pragma omp simd reduction(+:sum0, sum1, sum2, sum3) aligned(r_ptr_exact, col0, col1, col2, col3: 64)
                            for (int m = 0; m < n_padded; ++m) {
                                double rk = r_ptr_exact[m];
                                sum0 += rk * col0[m];
                                sum1 += rk * col1[m];
                                sum2 += rk * col2[m];
                                sum3 += rk * col3[m];
                            }
                            grad_ptr[j0] = sum0 * inv_fn;
                            grad_ptr[j1] = sum1 * inv_fn;
                            grad_ptr[j2] = sum2 * inv_fn;
                            grad_ptr[j3] = sum3 * inv_fn;
                        }
                        
                        for (int k = (num_to_compute / 4) * 4; k < num_to_compute; ++k) {
                            int j = to_compute[k];
                            const double* RESTRICT col_ptr = ASSUME_ALIGNED(X_padded + j * n_padded, 64);
                            const double* RESTRICT r_ptr_exact = ASSUME_ALIGNED(r_padded, 64);
                            double sum = 0.0;
                            #pragma omp simd reduction(+:sum) aligned(r_ptr_exact, col_ptr: 64)
                            for (int m = 0; m < n_padded; ++m) {
                                sum += r_ptr_exact[m] * col_ptr[m];
                            }
                            grad_ptr[j] = sum * inv_fn;
                        }
                    }

                    for (int i = 0; i < unscreened_size; ) {
                        int j = unscreened_list[i];
                        if (std::abs(grad_ptr[j]) > KKT_bound) {
                            screened[j] = 1;
                            unscreened_violators.push_back(j);
                            screened_to_idx[j] = screened_size;
                            screened_list[screened_size++] = j;
                            unscreened_list[i] = unscreened_list[--unscreened_size];
                            full_kkt_ok = false;
                        } else {
                            ++i;
                        }
                    }

                    if (full_kkt_ok) {
                        if (!did_reset) {
                            lambdas_since_reset++;
                        }
                    }
                } else {
                    // Standard, clean KKT check without CS pruning overhead on small/medium problems (SIMD 4x Register-Blocked)
                    const bool run_parallel_uns_std = (static_cast<size_t>(n_padded) * unscreened_size >= 150000);
                    #pragma omp parallel for schedule(static) if(run_parallel_uns_std)
                    for (int i = 0; i < (unscreened_size / 4) * 4; i += 4) {
                        int j0 = unscreened_list[i];
                        int j1 = unscreened_list[i+1];
                        int j2 = unscreened_list[i+2];
                        int j3 = unscreened_list[i+3];
                        
                        const double* RESTRICT col0 = ASSUME_ALIGNED(X_padded + j0 * n_padded, 64);
                        const double* RESTRICT col1 = ASSUME_ALIGNED(X_padded + j1 * n_padded, 64);
                        const double* RESTRICT col2 = ASSUME_ALIGNED(X_padded + j2 * n_padded, 64);
                        const double* RESTRICT col3 = ASSUME_ALIGNED(X_padded + j3 * n_padded, 64);
                        const double* RESTRICT r_ptr = ASSUME_ALIGNED(r_padded, 64);
                        
                        double sum0 = 0.0, sum1 = 0.0, sum2 = 0.0, sum3 = 0.0;
                        #pragma omp simd reduction(+:sum0, sum1, sum2, sum3) aligned(r_ptr, col0, col1, col2, col3: 64)
                        for (int k = 0; k < n_padded; ++k) {
                            double rk = r_ptr[k];
                            sum0 += rk * col0[k];
                            sum1 += rk * col1[k];
                            sum2 += rk * col2[k];
                            sum3 += rk * col3[k];
                        }
                        grad_ptr[j0] = sum0 * inv_fn;
                        grad_ptr[j1] = sum1 * inv_fn;
                        grad_ptr[j2] = sum2 * inv_fn;
                        grad_ptr[j3] = sum3 * inv_fn;
                    }
                    
                    for (int i = (unscreened_size / 4) * 4; i < unscreened_size; ++i) {
                        int j = unscreened_list[i];
                        const double* RESTRICT col_ptr = ASSUME_ALIGNED(X_padded + j * n_padded, 64);
                        const double* RESTRICT r_ptr = ASSUME_ALIGNED(r_padded, 64);
                        double sum = 0.0;
                        #pragma omp simd reduction(+:sum) aligned(r_ptr, col_ptr: 64)
                        for (int k = 0; k < n_padded; ++k) {
                            sum += r_ptr[k] * col_ptr[k];
                        }
                        grad_ptr[j] = sum * inv_fn;
                    }

                    for (int i = 0; i < unscreened_size; ) {
                        int j = unscreened_list[i];
                        if (std::abs(grad_ptr[j]) > KKT_bound) {
                            screened[j] = 1;
                            unscreened_violators.push_back(j);
                            screened_to_idx[j] = screened_size;
                            screened_list[screened_size++] = j;
                            unscreened_list[i] = unscreened_list[--unscreened_size];
                            full_kkt_ok = false;
                        } else {
                            ++i;
                        }
                    }
                }

                if (full_kkt_ok) {
                    break; // Converged completely!
                }

                // Add unscreened violators to active set
                for (int j : unscreened_violators) {
                    add_active(j);
                    if (oom) goto cleanup;
                }
            }

            // Synchronize beta with beta_active and save coefficients
            for (size_t idx = 0; idx < active.size(); ++idx) {
                beta(active[idx]) = beta_active_data[idx];
            }
            coef_path.col(li) = beta;
            prev_lam = lam;
        }
    }

cleanup:
    if (G_data) free(G_data);
    if (c_data) free(c_data);
    if (beta_active_data) free(beta_active_data);
    if (xv_active_data) free(xv_active_data);
    if (inv_xv_active_data) free(inv_xv_active_data);
    if (grad_init_active_data) free(grad_init_active_data);
    if (beta_old_at_start) free(beta_old_at_start);
    if (y_padded) free(y_padded);
    if (r_padded) free(r_padded);
    if (r_ref_padded) free(r_ref_padded);
}

int main() {
    int32_t n, p, n_lambda;
    if (fread(&n,        sizeof(int32_t), 1, stdin) != 1) return 1;
    if (fread(&p,        sizeof(int32_t), 1, stdin) != 1) return 1;
    if (fread(&n_lambda, sizeof(int32_t), 1, stdin) != 1) return 1;

    // X arrives row-major. Allocate RowMajor matrix to read the bytes directly!
    Eigen::Matrix<double, Eigen::Dynamic, Eigen::Dynamic, Eigen::RowMajor> X_row(n, p);
    if (fread(X_row.data(), sizeof(double), static_cast<size_t>(n) * p, stdin)
            != static_cast<size_t>(n) * p) return 1;

    // Pad row dimension of X to the multiple of 8 (guarantees perfect alignment for each column)
    int n_padded = ((n + 7) / 8) * 8;
    double* X_padded = nullptr;
    if (posix_memalign((void**)&X_padded, 64, static_cast<size_t>(n_padded) * p * sizeof(double)) != 0) return 1;

    VectorXd y(n);
    if (fread(y.data(), sizeof(double), n, stdin) != static_cast<size_t>(n)) return 1;

    VectorXd lam_path(n_lambda);
    if (fread(lam_path.data(), sizeof(double), n_lambda, stdin)
            != static_cast<size_t>(n_lambda)) return 1;

    MatrixXd coef_path = MatrixXd::Zero(p, n_lambda);

    VectorXd xv(p);
    VectorXd grad_init(p);

    const double* RESTRICT y_ptr = y.data();
    const double inv_fn = 1.0 / n;

    // 2D Cache-Blocked parallel Fused Transposition-Precomputation-Padding (FTPP)
    // Avoids separate allocation/std::fill overhead of X_padded and completely saves a full pass reading X!
    #pragma omp parallel
    {
        int nthreads = omp_get_num_threads();
        int tid = omp_get_thread_num();
        
        // Static partition of columns j to completely prevent thread false-sharing
        int j_per_thread = (p + nthreads - 1) / nthreads;
        int sj = tid * j_per_thread;
        int ej = std::min(sj + j_per_thread, p);
        
        if (sj < ej) {
            const int col_block = 64;
            const int row_block = 64;
            for (int bj = sj; bj < ej; bj += col_block) {
                int lim_j = std::min(bj + col_block, ej);
                
                double local_xx[64] = {0.0};
                double local_xy[64] = {0.0};
                
                for (int bi = 0; bi < n; bi += row_block) {
                    int lim_i = std::min(bi + row_block, n);
                    for (int j = bj; j < lim_j; ++j) {
                        int local_j = j - bj;
                        double* RESTRICT dest = X_padded + j * n_padded;
                        const double* RESTRICT src = X_row.data() + j;
                        
                        double sum_xx = 0.0;
                        double sum_xy = 0.0;
                        #pragma omp simd reduction(+:sum_xx, sum_xy)
                        for (int i = bi; i < lim_i; ++i) {
                            double val = src[i * p];
                            dest[i] = val;
                            sum_xx += val * val;
                            sum_xy += val * y_ptr[i];
                        }
                        local_xx[local_j] += sum_xx;
                        local_xy[local_j] += sum_xy;
                    }
                }
                
                // Set the padded elements of each column to 0.0, and store precomputed xv and grad_init
                for (int j = bj; j < lim_j; ++j) {
                    double* RESTRICT dest = X_padded + j * n_padded;
                    for (int i = n; i < n_padded; ++i) {
                        dest[i] = 0.0;
                    }
                    xv(j) = local_xx[j - bj] * inv_fn;
                    grad_init(j) = local_xy[j - bj] * inv_fn;
                }
            }
        }
    }

    // Immediately free memory of X_row to minimize memory footprint
    X_row.resize(0, 0);

    const double thresh = 1e-9;
    const int    maxit  = 100000;

    solve_active_set(X_padded, n_padded, n, p, y, lam_path, xv, grad_init, coef_path, thresh, maxit);

    fwrite(coef_path.data(), sizeof(double),
           static_cast<size_t>(p) * n_lambda, stdout);
    
    free(X_padded);
    return 0;
}
'''

COMPILE_FLAGS = ["-fopenmp", "-ffast-math"]

# EVOLVE-BLOCK-END
